Learning on the Edge: Explicit Boundary Handling in CNNs

Convolutional neural networks (CNNs) handle the case where filters extend beyond the image boundary using several heuristics, such as zero, repeat or mean padding. These schemes are applied in an ad-hoc fashion and, being weakly related to the image content and oblivious of the target task, result in low output quality at the boundary. In this paper, we propose a simple and effective improvement that learns the boundary handling itself. At training-time, the network is provided with a separate set of explicit boundary filters. At testing-time, we use these filters which have learned to extrapolate features at the boundary in an optimal way for the specific task. Our extensive evaluation, over a wide range of architectural changes (variations of layers, feature channels, or both), shows how the explicit filters result in improved boundary handling. Consequently, we demonstrate an improvement of 5% to 20% across the board of typical CNN applications (colorization, de-Bayering, optical flow, and disparity estimation).

==> learning-edge (2)/matlab/erroranalysis.m <==
function erroranalysis

close all

dbdir = '/local/nobackup/carlo/network_output';
if 1
    start = 1;
    n = 10015;
    
    algos = { ...
        %'colorization' ...
        %, 'debayering' ...
         'gauss' ...
        };
else
    start = 0;
    n = 32;
    
    algos = { ...
          'disparity' ...
        %, 'flow' ...
        };
end
boundaries = { 'aware', 'reflect', 'zero' };

[A,B] = meshgrid(1:numel(algos), 1:numel(boundaries));
A = A(:);
B = B(:);
for idx=1:numel(A)
%parfor idx=1:numel(A)
    a = A(idx);
    b = B(idx);
    
    %process(dbdir, algos{a}, boundaries{b}, start, n, im2single(uint8(0)));
    process(dbdir, algos{a}, boundaries{b}, start, n, im2single(uint8(5)));
end


function process(dbdir, algo, boundary, start, n, inclusion_threshold)

gamma = @(x)(x.^(1./2.2));
degamma = @(x)(x.^2.2);

matname = fullfile(dbdir, '..', 'statistics', sprintf('errors-%s-%s.mat', algo, boundary));
if ~exist(matname, 'file')
    avg = [];    % mean
    avggt = [];  % mean ground truth
    mae = [];    % mean absolute error
    mse = [];    % mean square error
    mre = [];    % mear relative error
    msre = [];   % mean square relative error
    
    sum_of_inclusion_masks = 0;
    
    p = -1;
    for i=start:(start+n-1)
        fname = sprintf('%d.png', i);
        
        fullname = fullfile(dbdir, algo, boundary, fname);
        im = im2single(imread(fullname));  % no gamma un-correction, to stay consistent with Carlo's pipeline
        
        fullname = fullfile(dbdir, algo, 'truth', fname);
        gt = im2single(imread(fullname));  % no gamma un-correction, to stay consistent with Carlo's pipeline
        
        ae = abs(im - gt);

        if 0
            er = 2.*ae ./ (abs(im) + abs(gt));
            er(isnan(er)) = 0;
        else
            er = ae ./ abs(gt);
            er(isnan(er) | isinf(er)) = 0;
        end
        
        inclusion_mask = double(gt >= inclusion_threshold);
        if isempty(mae) 
            avg   = inclusion_mask .* double(im);
            avggt = inclusion_mask .* double(gt);
            mae   = inclusion_mask .* double(ae);
            mse   = inclusion_mask .* double(ae.^2);
            mre   = inclusion_mask .* double(er);
            msre  = inclusion_mask .* double(er.^2);
        else
            avg   = avg   + inclusion_mask .* double(im);
            avggt = avggt + inclusion_mask .* double(gt);
            mae   = mae   + inclusion_mask .* double(ae);
            mse   = mse   + inclusion_mask .* double(ae.^2);
            mre   = mre   + inclusion_mask .* double(er);
            msre  = msre  + inclusion_mask .* double(er.^2);
        end
        sum_of_inclusion_masks = sum_of_inclusion_masks + inclusion_mask;
        
        newP = floor(100*i/n);
        if newP ~= p
            p = newP;
            fprintf(1, '%3d%%  (%s, %s)\n', p, algo, boundary);
        end
    end
    
    if inclusion_threshold > 0
        N = sum_of_inclusion_masks;
    else
        N = n;
    end
    avg = avg ./ N;     % mean
    avggt = avggt ./ N; % mean ground truth
    mae = mae ./ N;     % mean absolute error
    mse = mse ./ N;     % mean square error
    mre = mre ./ N;     % mean relative error
    msre = msre ./ N;   % mean square relative error
    rmse = sqrt(mse);   % root mean square error
    rmsre = sqrt(msre); % root mean square relative error
    
    save(matname, 'avg', 'avggt', 'mae', 'mse', 'mre', 'msre', 'rmse', 'rmsre', 'sum_of_inclusion_masks');
else
    load(matname, 'avg', 'avggt', 'mae', 'mse', 'mre', 'msre', 'rmse', 'rmsre', 'sum_of_inclusion_masks');
end

mae_norm = mae ./ abs(avggt);   mae_norm(isinf(mae_norm) | isnan(mae_norm)) = 0;
mse_norm = mse ./ (avggt.^2);   mse_norm(isinf(mse_norm) | isnan(mse_norm)) = 0;
rmse_norm = rmse ./ abs(avggt); rmse_norm(isinf(rmse_norm) | isnan(rmse_norm)) = 0;

if 0
    fprintf(1, '%s, %s:\n', algo, boundary);
    fprintf(1, 'mae_max = %g\n', max(mae(:)));
    fprintf(1, 'mse_max = %g\n', max(mse(:)));
    fprintf(1, 'rmse_max = %g\n', max(rmse(:)));
    fprintf(1, 'mae_norm_max = %g\n', max(mae_norm(:)));
    fprintf(1, 'mse_norm_max = %g\n', max(mse_norm(:)));
    fprintf(1, 'rmse_norm_max = %g\n', max(rmse_norm(:)));
    fprintf(1, 'mre_max = %g\n', max(mre(:)));
    fprintf(1, 'msre_max = %g\n', max(msre(:)));
    fprintf(1, 'rmsre_max = %g\n', max(rmsre(:)));
    return;
end

if 1
    switch algo
        case 'colorization'
            mae_max = 0.0867481;
            mse_max = 0.0162025;
            rmse_max = 0.127289;
            mae_norm_max = 0.193506;
            mse_norm_max = 0.0736556;
            rmse_norm_max = 0.271396;
            mre_max = 0.5;%[CUTOFF8DIVGT] 0.390496;
            msre_max = 0.405238;
            rmsre_max = 0.636583;
        case 'debayering'
            mae_max = 0.0550707;
            mse_max = 0.00507953;
            rmse_max = 0.0712708;
            mae_norm_max = 0.128027;
            mse_norm_max = 0.0274526;
            rmse_norm_max = 0.165688;
            mre_max = 0.342868;%[CUTOFF8DIVGT] 0.333544;
            msre_max = 0.345405;
            rmsre_max = 0.587712;
        case 'gauss'
            mae_max = 0.0465404;
            mse_max = 0.00354069;
            rmse_max = 0.0595037;
            mae_norm_max = 0.10855;
            mse_norm_max = 0.0192613;
            rmse_norm_max = 0.138785;
            mre_max = 0.228499;%[CUTOFF8DIVGT] 0.243489;
            msre_max = 0.197543;
            rmsre_max = 0.444458;
        case 'disparity'
            mae_max = 0.5; %0.998346;
            mse_max = 0.5; %0.996694;
            rmse_max = 0.5; %0.998346;
            mae_norm_max = 500; %1006.41;
            mse_norm_max = 1e3; %1.01285e+06;
            rmse_norm_max = 500; %1006.41;  % the same as mae_norm_max for each of the three boundary types!
            mre_max = 1; %1.99603;    % the same across all three boundary types!
            msre_max = 2; %3.98415;   % very similar across all three
            rmsre_max = 1; %1.99603;  % the same across all three boundary types!
        otherwise
            warning('still no optimal limits for algorithm %s', algo);
            mae_max = 1./10;
            mse_max = 1./2;  % 1.97
            rmse_max = 1./7.5;  % 7.86
            mae_norm_max = 0.2;
            mse_norm_max = 0.2;
            rmse_norm_max = 0.2;
            mre_max = 1./2.5;  % 2.56
            msre_max = 1./2.5; % 2.47;
            rmsre_max = 1./1.5;  % 1.57
    end
else
    mae_max = max(mae(:));
    mse_max = max(mse(:));
    rmse_max = max(rmse(:));
    mae_norm_max = max(mae_norm(:));
    mse_norm_max = max(mse_norm(:));
    rmse_norm_max = max(rmse_norm(:));
    mre_max = max(mre(:));
    msre_max = max(msre(:));
    rmsre_max = max(rmsre(:));
end

if 0
    figure;
    subplot(2,3,1);  imshow(gamma(mae ./ mae_max));  title('Mean Abs. Err.');
    subplot(2,3,2);  imshow(gamma(mse ./ mse_max));  title('Mean Squ. Err.');
    subplot(2,3,3);  imshow(gamma(rmse ./ rmse_max));  title('Root Mean Squ. Err.');
    subplot(2,3,4);  imshow(gamma(mre ./ mre_max));  title('Mean Rel. Err.');
    subplot(2,3,5);  imshow(gamma(msre ./ msre_max));  title('Mean Squ. Rel. Err.');
    subplot(2,3,6);  imshow(gamma(rmsre ./ rmsre_max));  title('Root Mean Squ. Rel. Err.');
    suptitle(sprintf('%s, %s (colour, errors are gamma-corrected)\n', algo, boundary));
end

if 1
    figure;
    subplot(3,3,1);  imagesc(channelnorm(mae), [0, mae_max]);              set(gca,'dataAspectRatio',[1 1 1]);  colorbar;  title('Mean Abs. Err.');
    subplot(3,3,2);  imagesc(channelnorm(mse), [0, mse_max]);              set(gca,'dataAspectRatio',[1 1 1]);  colorbar;  title('Mean Squ. Err.');
    subplot(3,3,3);  imagesc(channelnorm(rmse), [0, rmse_max]);            set(gca,'dataAspectRatio',[1 1 1]);  colorbar;  title('Root Mean Squ. Err.');
    subplot(3,3,4);  imagesc(channelnorm(mae_norm), [0, mae_norm_max]);    set(gca,'dataAspectRatio',[1 1 1]);  colorbar;  title('Mean Abs. Err. (normalised)');
    subplot(3,3,5);  imagesc(channelnorm(mse_norm), [0, mse_norm_max]);    set(gca,'dataAspectRatio',[1 1 1]);  colorbar;  title('Mean Squ. Err. (normalised)');
    subplot(3,3,6);  imagesc(channelnorm(rmse_norm), [0, rmse_norm_max]);  set(gca,'dataAspectRatio',[1 1 1]);  colorbar;  title('Root Mean Squ. Err. (normalised)');
    subplot(3,3,7);  imagesc(channelnorm(mre), [0, mre_max]);              set(gca,'dataAspectRatio',[1 1 1]);  colorbar;  title('Mean Rel. Err.');
    subplot(3,3,8);  imagesc(channelnorm(msre), [0, msre_max]);            set(gca,'dataAspectRatio',[1 1 1]);  colorbar;  title('Mean Squ. Rel. Err.');
    subplot(3,3,9);  imagesc(channelnorm(rmsre), [0, rmsre_max]);          set(gca,'dataAspectRatio',[1 1 1]);  colorbar;  title('Root Mean Squ. Rel. Err.');
    suptitle(sprintf('%s, %s (norm across three channels of independent errors)\n', algo, boundary));
end

figure; surface(channelnorm(mre)); title(sprintf('%s, %s (mean relative error)\n', algo, boundary));

out_templ = fullfile(dbdir, '..', 'statistics', 'error-image-%s-%s-%s.png');
imwrite(im2uint8(avg),                               sprintf(out_templ, algo, boundary, 'mean'));
imwrite(im2uint8(avggt),                             sprintf(out_templ, algo, boundary, 'mean_gt'));
imwrite(im2uint8(gamma(mae ./ mae_max)),             sprintf(out_templ, algo, boundary, 'mae'));
imwrite(im2uint8(gamma(mse ./ mse_max)),             sprintf(out_templ, algo, boundary, 'mse'));
imwrite(im2uint8(gamma(rmse ./ rmse_max)),           sprintf(out_templ, algo, boundary, 'rmse'));
imwrite(im2uint8(gamma(mae_norm ./ mae_norm_max)),   sprintf(out_templ, algo, boundary, 'mae_norm'));
imwrite(im2uint8(gamma(mse_norm ./ mse_norm_max)),   sprintf(out_templ, algo, boundary, 'mse_norm'));
imwrite(im2uint8(gamma(rmse_norm ./ rmse_norm_max)), sprintf(out_templ, algo, boundary, 'rmse_norm'));
imwrite(im2uint8(gamma(mre ./ mre_max)),             sprintf(out_templ, algo, boundary, 'mre'));
imwrite(im2uint8(gamma(msre ./ msre_max)),           sprintf(out_templ, algo, boundary, 'msre'));
imwrite(im2uint8(gamma(rmsre ./ rmsre_max)),         sprintf(out_templ, algo, boundary, 'rmsre'));

out_templ = fullfile(dbdir, '..', 'statistics', 'error-heightfield-%s-%s-%s.png');
imwrite(im2uint16(max(0, min(1, channelnorm(avg)                 ))),        sprintf(out_templ, algo, boundary, 'mean'));
imwrite(im2uint16(max(0, min(1, channelnorm(avggt)               ))),        sprintf(out_templ, algo, boundary, 'mean_gt'));
imwrite(im2uint16(max(0, min(1, channelnorm(mae)       ./ mae_max))),        sprintf(out_templ, algo, boundary, 'mae'));
imwrite(im2uint16(max(0, min(1, channelnorm(mse)       ./ mse_max))),        sprintf(out_templ, algo, boundary, 'mse'));
imwrite(im2uint16(max(0, min(1, channelnorm(rmse)      ./ rmse_max))),       sprintf(out_templ, algo, boundary, 'rmse'));
imwrite(im2uint16(max(0, min(1, channelnorm(mae_norm)  ./ mae_norm_max))),   sprintf(out_templ, algo, boundary, 'mae_norm'));
imwrite(im2uint16(max(0, min(1, channelnorm(mse_norm)  ./ mse_norm_max))),   sprintf(out_templ, algo, boundary, 'mse_norm'));
imwrite(im2uint16(max(0, min(1, channelnorm(rmse_norm) ./ rmse_norm_max))),  sprintf(out_templ, algo, boundary, 'rmse_norm'));
imwrite(im2uint16(max(0, min(1, channelnorm(mre)       ./ mre_max))),        sprintf(out_templ, algo, boundary, 'mre'));
imwrite(im2uint16(max(0, min(1, channelnorm(msre)      ./ msre_max))),       sprintf(out_templ, algo, boundary, 'msre'));
imwrite(im2uint16(max(0, min(1, channelnorm(rmsre)     ./ rmsre_max))),      sprintf(out_templ, algo, boundary, 'rmsre'));


function cn = channelnorm(im)
cn = sqrt(sum(im.^2,3));

function [ax,h]=suptitle(text)
%
%Centers a title over a group of subplots.
%Returns a handle to the title and the handle to an axis.
% [ax,h]=suptitle(text)
%           returns handles to both the axis and the title.
% ax=subtitle(text)
%           returns a handle to the axis only.
ax=axes('Units','Normal','Position',[.075 .075 .85 .85],'Visible','off');
set(get(ax,'Title'),'Visible','on')
title(text);
if (nargout < 2)
    return
end
h=get(ax,'Title');


==> matlab/erroranalysis.m <==
function erroranalysis

close all

dbdir = '/local/nobackup/carlo/network_output';
if 1
    start = 1;
    n = 10015;
    
    algos = { ...
        %'colorization' ...
        %, 'debayering' ...
         'gauss' ...
        };
else
    start = 0;
    n = 32;
    
    algos = { ...
          'disparity' ...
        %, 'flow' ...
        };
end
boundaries = { 'aware', 'reflect', 'zero' };

[A,B] = meshgrid(1:numel(algos), 1:numel(boundaries));
A = A(:);
B = B(:);
for idx=1:numel(A)
%parfor idx=1:numel(A)
    a = A(idx);
    b = B(idx);
    
    %process(dbdir, algos{a}, boundaries{b}, start, n, im2single(uint8(0)));
    process(dbdir, algos{a}, boundaries{b}, start, n, im2single(uint8(5)));
end


function process(dbdir, algo, boundary, start, n, inclusion_threshold)

gamma = @(x)(x.^(1./2.2));
degamma = @(x)(x.^2.2);

matname = fullfile(dbdir, '..', 'statistics', sprintf('errors-%s-%s.mat', algo, boundary));
if ~exist(matname, 'file')
    avg = [];    % mean
    avggt = [];  % mean ground truth
    mae = [];    % mean absolute error
    mse = [];    % mean square error
    mre = [];    % mear relative error
    msre = [];   % mean square relative error
    
    sum_of_inclusion_masks = 0;
    
    p = -1;
    for i=start:(start+n-1)
        fname = sprintf('%d.png', i);
        
        fullname = fullfile(dbdir, algo, boundary, fname);
        im = im2single(imread(fullname));  % no gamma un-correction, to stay consistent with Carlo's pipeline
        
        fullname = fullfile(dbdir, algo, 'truth', fname);
        gt = im2single(imread(fullname));  % no gamma un-correction, to stay consistent with Carlo's pipeline
        
        ae = abs(im - gt);

        if 0
            er = 2.*ae ./ (abs(im) + abs(gt));
            er(isnan(er)) = 0;
        else
            er = ae ./ abs(gt);
            er(isnan(er) | isinf(er)) = 0;
        end
        
        inclusion_mask = double(gt >= inclusion_threshold);
        if isempty(mae) 
            avg   = inclusion_mask .* double(im);
            avggt = inclusion_mask .* double(gt);
            mae   = inclusion_mask .* double(ae);
            mse   = inclusion_mask .* double(ae.^2);
            mre   = inclusion_mask .* double(er);
            msre  = inclusion_mask .* double(er.^2);
        else
            avg   = avg   + inclusion_mask .* double(im);
            avggt = avggt + inclusion_mask .* double(gt);
            mae   = mae   + inclusion_mask .* double(ae);
            mse   = mse   + inclusion_mask .* double(ae.^2);
            mre   = mre   + inclusion_mask .* double(er);
            msre  = msre  + inclusion_mask .* double(er.^2);
        end
        sum_of_inclusion_masks = sum_of_inclusion_masks + inclusion_mask;
        
        newP = floor(100*i/n);
        if newP ~= p
            p = newP;
            fprintf(1, '%3d%%  (%s, %s)\n', p, algo, boundary);
        end
    end
    
    if inclusion_threshold > 0
        N = sum_of_inclusion_masks;
    else
        N = n;
    end
    avg = avg ./ N;     % mean
    avggt = avggt ./ N; % mean ground truth
    mae = mae ./ N;     % mean absolute error
    mse = mse ./ N;     % mean square error
    mre = mre ./ N;     % mean relative error
    msre = msre ./ N;   % mean square relative error
    rmse = sqrt(mse);   % root mean square error
    rmsre = sqrt(msre); % root mean square relative error
    
    save(matname, 'avg', 'avggt', 'mae', 'mse', 'mre', 'msre', 'rmse', 'rmsre', 'sum_of_inclusion_masks');
else
    load(matname, 'avg', 'avggt', 'mae', 'mse', 'mre', 'msre', 'rmse', 'rmsre', 'sum_of_inclusion_masks');
end

mae_norm = mae ./ abs(avggt);   mae_norm(isinf(mae_norm) | isnan(mae_norm)) = 0;
mse_norm = mse ./ (avggt.^2);   mse_norm(isinf(mse_norm) | isnan(mse_norm)) = 0;
rmse_norm = rmse ./ abs(avggt); rmse_norm(isinf(rmse_norm) | isnan(rmse_norm)) = 0;

if 0
    fprintf(1, '%s, %s:\n', algo, boundary);
    fprintf(1, 'mae_max = %g\n', max(mae(:)));
    fprintf(1, 'mse_max = %g\n', max(mse(:)));
    fprintf(1, 'rmse_max = %g\n', max(rmse(:)));
    fprintf(1, 'mae_norm_max = %g\n', max(mae_norm(:)));
    fprintf(1, 'mse_norm_max = %g\n', max(mse_norm(:)));
    fprintf(1, 'rmse_norm_max = %g\n', max(rmse_norm(:)));
    fprintf(1, 'mre_max = %g\n', max(mre(:)));
    fprintf(1, 'msre_max = %g\n', max(msre(:)));
    fprintf(1, 'rmsre_max = %g\n', max(rmsre(:)));
    return;
end

if 1
    switch algo
        case 'colorization'
            mae_max = 0.0867481;
            mse_max = 0.0162025;
            rmse_max = 0.127289;
            mae_norm_max = 0.193506;
            mse_norm_max = 0.0736556;
            rmse_norm_max = 0.271396;
            mre_max = 0.5;%[CUTOFF8DIVGT] 0.390496;
            msre_max = 0.405238;
            rmsre_max = 0.636583;
        case 'debayering'
            mae_max = 0.0550707;
            mse_max = 0.00507953;
            rmse_max = 0.0712708;
            mae_norm_max = 0.128027;
            mse_norm_max = 0.0274526;
            rmse_norm_max = 0.165688;
            mre_max = 0.342868;%[CUTOFF8DIVGT] 0.333544;
            msre_max = 0.345405;
            rmsre_max = 0.587712;
        case 'gauss'
            mae_max = 0.0465404;
            mse_max = 0.00354069;
            rmse_max = 0.0595037;
            mae_norm_max = 0.10855;
            mse_norm_max = 0.0192613;
            rmse_norm_max = 0.138785;
            mre_max = 0.228499;%[CUTOFF8DIVGT] 0.243489;
            msre_max = 0.197543;
            rmsre_max = 0.444458;
        case 'disparity'
            mae_max = 0.5; %0.998346;
            mse_max = 0.5; %0.996694;
            rmse_max = 0.5; %0.998346;
            mae_norm_max = 500; %1006.41;
            mse_norm_max = 1e3; %1.01285e+06;
            rmse_norm_max = 500; %1006.41;  % the same as mae_norm_max for each of the three boundary types!
            mre_max = 1; %1.99603;    % the same across all three boundary types!
            msre_max = 2; %3.98415;   % very similar across all three
            rmsre_max = 1; %1.99603;  % the same across all three boundary types!
        otherwise
            warning('still no optimal limits for algorithm %s', algo);
            mae_max = 1./10;
            mse_max = 1./2;  % 1.97
            rmse_max = 1./7.5;  % 7.86
            mae_norm_max = 0.2;
            mse_norm_max = 0.2;
            rmse_norm_max = 0.2;
            mre_max = 1./2.5;  % 2.56
            msre_max = 1./2.5; % 2.47;
            rmsre_max = 1./1.5;  % 1.57
    end
else
    mae_max = max(mae(:));
    mse_max = max(mse(:));
    rmse_max = max(rmse(:));
    mae_norm_max = max(mae_norm(:));
    mse_norm_max = max(mse_norm(:));
    rmse_norm_max = max(rmse_norm(:));
    mre_max = max(mre(:));
    msre_max = max(msre(:));
    rmsre_max = max(rmsre(:));
end

if 0
    figure;
    subplot(2,3,1);  imshow(gamma(mae ./ mae_max));  title('Mean Abs. Err.');
    subplot(2,3,2);  imshow(gamma(mse ./ mse_max));  title('Mean Squ. Err.');
    subplot(2,3,3);  imshow(gamma(rmse ./ rmse_max));  title('Root Mean Squ. Err.');
    subplot(2,3,4);  imshow(gamma(mre ./ mre_max));  title('Mean Rel. Err.');
    subplot(2,3,5);  imshow(gamma(msre ./ msre_max));  title('Mean Squ. Rel. Err.');
    subplot(2,3,6);  imshow(gamma(rmsre ./ rmsre_max));  title('Root Mean Squ. Rel. Err.');
    suptitle(sprintf('%s, %s (colour, errors are gamma-corrected)\n', algo, boundary));
end

if 1
    figure;
    subplot(3,3,1);  imagesc(channelnorm(mae), [0, mae_max]);              set(gca,'dataAspectRatio',[1 1 1]);  colorbar;  title('Mean Abs. Err.');
    subplot(3,3,2);  imagesc(channelnorm(mse), [0, mse_max]);              set(gca,'dataAspectRatio',[1 1 1]);  colorbar;  title('Mean Squ. Err.');
    subplot(3,3,3);  imagesc(channelnorm(rmse), [0, rmse_max]);            set(gca,'dataAspectRatio',[1 1 1]);  colorbar;  title('Root Mean Squ. Err.');
    subplot(3,3,4);  imagesc(channelnorm(mae_norm), [0, mae_norm_max]);    set(gca,'dataAspectRatio',[1 1 1]);  colorbar;  title('Mean Abs. Err. (normalised)');
    subplot(3,3,5);  imagesc(channelnorm(mse_norm), [0, mse_norm_max]);    set(gca,'dataAspectRatio',[1 1 1]);  colorbar;  title('Mean Squ. Err. (normalised)');
    subplot(3,3,6);  imagesc(channelnorm(rmse_norm), [0, rmse_norm_max]);  set(gca,'dataAspectRatio',[1 1 1]);  colorbar;  title('Root Mean Squ. Err. (normalised)');
    subplot(3,3,7);  imagesc(channelnorm(mre), [0, mre_max]);              set(gca,'dataAspectRatio',[1 1 1]);  colorbar;  title('Mean Rel. Err.');
    subplot(3,3,8);  imagesc(channelnorm(msre), [0, msre_max]);            set(gca,'dataAspectRatio',[1 1 1]);  colorbar;  title('Mean Squ. Rel. Err.');
    subplot(3,3,9);  imagesc(channelnorm(rmsre), [0, rmsre_max]);          set(gca,'dataAspectRatio',[1 1 1]);  colorbar;  title('Root Mean Squ. Rel. Err.');
    suptitle(sprintf('%s, %s (norm across three channels of independent errors)\n', algo, boundary));
end

figure; surface(channelnorm(mre)); title(sprintf('%s, %s (mean relative error)\n', algo, boundary));

out_templ = fullfile(dbdir, '..', 'statistics', 'error-image-%s-%s-%s.png');
imwrite(im2uint8(avg),                               sprintf(out_templ, algo, boundary, 'mean'));
imwrite(im2uint8(avggt),                             sprintf(out_templ, algo, boundary, 'mean_gt'));
imwrite(im2uint8(gamma(mae ./ mae_max)),             sprintf(out_templ, algo, boundary, 'mae'));
imwrite(im2uint8(gamma(mse ./ mse_max)),             sprintf(out_templ, algo, boundary, 'mse'));
imwrite(im2uint8(gamma(rmse ./ rmse_max)),           sprintf(out_templ, algo, boundary, 'rmse'));
imwrite(im2uint8(gamma(mae_norm ./ mae_norm_max)),   sprintf(out_templ, algo, boundary, 'mae_norm'));
imwrite(im2uint8(gamma(mse_norm ./ mse_norm_max)),   sprintf(out_templ, algo, boundary, 'mse_norm'));
imwrite(im2uint8(gamma(rmse_norm ./ rmse_norm_max)), sprintf(out_templ, algo, boundary, 'rmse_norm'));
imwrite(im2uint8(gamma(mre ./ mre_max)),             sprintf(out_templ, algo, boundary, 'mre'));
imwrite(im2uint8(gamma(msre ./ msre_max)),           sprintf(out_templ, algo, boundary, 'msre'));
imwrite(im2uint8(gamma(rmsre ./ rmsre_max)),         sprintf(out_templ, algo, boundary, 'rmsre'));

out_templ = fullfile(dbdir, '..', 'statistics', 'error-heightfield-%s-%s-%s.png');
imwrite(im2uint16(max(0, min(1, channelnorm(avg)                 ))),        sprintf(out_templ, algo, boundary, 'mean'));
imwrite(im2uint16(max(0, min(1, channelnorm(avggt)               ))),        sprintf(out_templ, algo, boundary, 'mean_gt'));
imwrite(im2uint16(max(0, min(1, channelnorm(mae)       ./ mae_max))),        sprintf(out_templ, algo, boundary, 'mae'));
imwrite(im2uint16(max(0, min(1, channelnorm(mse)       ./ mse_max))),        sprintf(out_templ, algo, boundary, 'mse'));
imwrite(im2uint16(max(0, min(1, channelnorm(rmse)      ./ rmse_max))),       sprintf(out_templ, algo, boundary, 'rmse'));
imwrite(im2uint16(max(0, min(1, channelnorm(mae_norm)  ./ mae_norm_max))),   sprintf(out_templ, algo, boundary, 'mae_norm'));
imwrite(im2uint16(max(0, min(1, channelnorm(mse_norm)  ./ mse_norm_max))),   sprintf(out_templ, algo, boundary, 'mse_norm'));
imwrite(im2uint16(max(0, min(1, channelnorm(rmse_norm) ./ rmse_norm_max))),  sprintf(out_templ, algo, boundary, 'rmse_norm'));
imwrite(im2uint16(max(0, min(1, channelnorm(mre)       ./ mre_max))),        sprintf(out_templ, algo, boundary, 'mre'));
imwrite(im2uint16(max(0, min(1, channelnorm(msre)      ./ msre_max))),       sprintf(out_templ, algo, boundary, 'msre'));
imwrite(im2uint16(max(0, min(1, channelnorm(rmsre)     ./ rmsre_max))),      sprintf(out_templ, algo, boundary, 'rmsre'));


function cn = channelnorm(im)
cn = sqrt(sum(im.^2,3));

function [ax,h]=suptitle(text)
%
%Centers a title over a group of subplots.
%Returns a handle to the title and the handle to an axis.
% [ax,h]=suptitle(text)
%           returns handles to both the axis and the title.
% ax=subtitle(text)
%           returns a handle to the axis only.
ax=axes('Units','Normal','Position',[.075 .075 .85 .85],'Visible','off');
set(get(ax,'Title'),'Visible','on')
title(text);
if (nargout < 2)
    return
end
h=get(ax,'Title');

